Unsupervised Domain Adaptation of Contextual Embeddings for Low-Resource Duplicate Question Detection

Answering questions is a primary goal of many conversational systems or search products. While most current systems have focused on answering questions against structured databases or curated knowledge graphs, on-line community forums or frequently asked questions (FAQ) lists offer an alternative source of information for question answering systems. Automatic duplicate question detection (DQD) is the key technology need for question answering systems to utilize existing online forums like StackExchange. Existing annotations of duplicate questions in such forums are community-driven, making them sparse or even completely missing for many domains. Therefore, it is important to transfer knowledge from related domains and tasks. Recently, contextual embedding models such as BERT have been outperforming many baselines by transferring self-supervised information to downstream tasks. In this paper, we apply BERT to DQD and advance it by unsupervised adaptation to StackExchange domains using self-supervised learning. We show the effectiveness of this adaptation for low-resource settings, where little or no training data is available from the target domain. Our analysis reveals that unsupervised BERT domain adaptation on even small amounts of data boosts the performance of BERT.

==> figures/create_plots_pdf.sh <==
#!/bin/bash
#create_plots_pdf.sh




python plot.py plot_unsupervised_size.tsv plot_unsupervised_size.props
python plot.py plot_supervised_size.tsv plot_supervised_size.props

==> figures/plot.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import sys
import os


def load_props(path):
    props = {}
    for line in open(path):
        cols = line.split('\t')
        key = cols[0].strip()
        vals = eval(cols[1])
        props[key] = vals
    return props

    
plt.rcParams.update({'font.size': 14})
input_path = sys.argv[1]
props = load_props(sys.argv[2])


headers = []
series_names = []
x_label = ''
series = []
domains = []

for index, line in enumerate(open(input_path)):
    cols = line.split('\t')
    if index == 0:
        headers = cols
        x_label = headers[0]
        for col in headers[1:]:
            series.append([])
            domains.append([])
            series_names.append(col.strip())
        continue

    x = float(cols[0])
    
    for i, col in enumerate(cols[1:]):
        if col.strip() != '':
            series[i].append(float(col))
            domains[i].append(x)
    
        


# Data for plotting

fig, ax = plt.subplots()
for i, series_name in enumerate(series_names):
    series_values = series[i]
    domain = domains[i]

    marker = props.get('global', {}).get('marker', '+')
    linestyle = '-'
    args = props.get(series_name, None)
    if args is not None:
        ax.plot(domain, series_values, label=series_name,**args)
    else:
        ax.plot(domain, series_values, label=series_name, marker=marker, linestyle=linestyle)

ax.set(xlabel=x_label, ylabel=props.get('global', {}).get('ylabel', 'AUC @ 0.05'))
ax.grid()
ax.legend()


x_min = props.get('global', {}).get('x_min', None)
x_max = props.get('global', {}).get('x_max', None)
if x_min is not None:
    ax.set_xlim(x_min, x_max)

ax.grid(False)


plt.xscale(props.get('global', {}).get('xscale', 'linear'))
plt.yscale(props.get('global', {}).get('yscale', 'linear'))

output_name = os.path.splitext(input_path)[0] + '.pdf'
fig.tight_layout()
fig.savefig(output_name, bbox_inches='tight')

plt.show()
